Efficient Online Multi-Person 2D Pose Tracking with Recurrent Spatio-Temporal Affinity Fields

We present an online approach to efficiently and simultaneously detect and track the 2D pose of multiple people in a video sequence. We build upon Part Affinity Field (PAF) representation designed for static images, and propose an architecture that can encode and predict Spatio-Temporal Affinity Fields (STAF) across a video sequence. In particular, we propose a novel temporal topology cross-linked across limbs which can consistently handle body motions of a wide range of magnitudes. Additionally, we make the overall approach recurrent in nature, where the network ingests STAF heatmaps from previous frames and estimates those for the current frame. Our approach uses only online inference and tracking, and is currently the fastest and the most accurate bottom-up approach that is runtime invariant to the number of people in the scene and accuracy invariant to input frame rate of camera. Running at $\sim$30 fps on a single GPU at single scale, it achieves highly competitive results on the PoseTrack benchmarks.

==> figures/graphPlot.m <==

dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%

novid = 85.6
novid_1iter = [75.6, 81.2, 83.7]
novid_2iter = [83.1, 84.7, 85.7]
novid_3iter = [84.0, 85.4, 85.6]
novid_4iter = [85.5, 85.6, 85.5]


vid_1iter = [85.0, 86.2, 86.8]
vid_2iter = [86.9, 86.8, 86.9]

hold on;

title('Camera Hz vs Stages vs Accuracy for Validation Subset')
ylabel('Accuracy')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 74 88])

x = 1:3;


plot(x,novid_1iter,'-o')
%text(x+dx, novid_1iter+dy, cellconvert(novid_1iter));
plot(x,novid_2iter,'-o')
%text(x+dx, novid_2iter+dy, cellconvert(novid_2iter));
plot(x,novid_3iter,'-o')
%text(x+dx, novid_3iter+dy, cellconvert(novid_3iter));
plot(x,novid_4iter,'-o')
%text(x+dx, novid_4iter+dy, cellconvert(novid_4iter));

plot(x,vid_1iter,'-*')
plot(x,vid_2iter,'-*')

y = novid;
line([0,5],[y,y])

set(gca, 'XTick',1:3, 'XTickLabel',{'6Hz' '12Hz' '24Hz'})

plots = {
    'Model 2 - No Video - 1 Stage (35 FPS)',
    'Model 2 - No Video - 2 Stage (26 FPS)',
    'Model 2 - No Video - 3 Stage (20 FPS)',
    'Model 2 - No Video - 4 Stage (17 FPS)',
    'Model 2 - Video - 1 Stage (35 FPS)',
    'Model 2 - Video - 2 Stage (26 FPS)',
    'Model 1 - (14 FPS)',
    };
legend(plots,'Location','southeast')

hold off;


function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot2.m <==

novid = 64.8
novid_1iter = [45.3, 54.1, 61.1]
novid_2iter = [57.6, 61.9, 63.4]
novid_3iter = [61.4, 63.3, 63.9]
novid_4iter = [63.1, 63.9, 63.8]
novid_5iter = [63.6, 63.7, 63.8]

vid_1iter = [59.9, 61.8, 62.7]
vid_2iter = [62.7, 63.1, 63.6]


dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%


hold on;

title('Camera Hz vs Stages vs Accuracy for Validation set')
ylabel('Accuracy')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 45 65])

x = 1:3;


plot(x,novid_1iter,'-o')
%text(x+dx, novid_1iter+dy, cellconvert(novid_1iter));
plot(x,novid_2iter,'-o')
%text(x+dx, novid_2iter+dy, cellconvert(novid_2iter));
plot(x,novid_3iter,'-o')
%text(x+dx, novid_3iter+dy, cellconvert(novid_3iter));
plot(x,novid_4iter,'-o')
%text(x+dx, novid_4iter+dy, cellconvert(novid_4iter));

plot(x,vid_1iter,'-*')
plot(x,vid_2iter,'-*')

y = novid;
line([0,5],[y,y])

set(gca, 'XTick',1:3, 'XTickLabel',{'6Hz' '12Hz' '24Hz'})

plots = {
    'Model 2 - No Video - 1 Stage (35 FPS)',
    'Model 2 - No Video - 2 Stage (26 FPS)',
    'Model 2 - No Video - 3 Stage (20 FPS)',
    'Model 2 - No Video - 4 Stage (17 FPS)',
    'Model 2 - Video - 1 Stage (35 FPS)',
    'Model 2 - Video - 2 Stage (26 FPS)',
    'Model 1 - (14 FPS)',
    };
legend(plots,'Location','southeast')

hold off;


function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot3.m <==

%     # (TAF)                                                           MOTA
%     # ['65.6 ', '64.3 ', '54.5 ', '46.8 ', '58.9 ', '53.1 ', '47.7 ', '56.5 ', '66.1 ', '75.6 ', '59.2 '] - 24
%     # ['65.5 ', '64.2 ', '53.7 ', '46.6 ', '57.6 ', '52.5 ', '47.7 ', '56.1 ', '66.4 ', '76.0 ', '58.6 '] - 12
%     # ['65.2 ', '64.1 ', '53.6 ', '46.4 ', '57.4 ', '52.4 ', '47.8 ', '55.9 ', '66.4 ', '76.1 ', '58.4 '] - 6
% 
%     # (LK)                                                            MOTA
%     # ['64.5 ', '63.0 ', '53.6 ', '45.9 ', '57.6 ', '51.9 ', '46.8 ', '55.4 ', '66.1 ', '74.1 ', '58.2 '] - 24
%     # ['62.8 ', '61.5 ', '51.6 ', '44.8 ', '54.9 ', '50.0 ', '45.9 ', '53.7 ', '66.3 ', '74.1 ', '57.0 '] - 12
%     # ['61.1 ', '59.9 ', '50.6 ', '43.7 ', '53.8 ', '48.9 ', '44.9 ', '52.5 ', '66.3 ', '74.7 ', '55.7 '] - 6

taf_line = [55.9, 56.1, 56.5]
lk_line = [52.5, 52.7, 54.8]


dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%
h = figure;

hold on;



title('Camera Hz vs MOTA for Validation set')
ylabel('MOTA')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 50 60])

x = 1:3;


plot(x,taf_line,'-o')
text(x+dx, taf_line+dy, cellconvert(taf_line));
plot(x,lk_line,'-o')
text(x+dx, lk_line+dy, cellconvert(lk_line));


set(gca, 'XTick',1:3, 'XTickLabel',{'6FPS' '12FPS' '24FPS'})

plots = {
    'Model 1 -TAF',
    'Model 1 -LK',
    };
legend(plots,'Location','southeast')

hold off;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3)-0.4, pos(4)+0.2])

function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot4.m <==

%     # (TAF)                                                           MOTA
%     # ['65.6 ', '64.3 ', '54.5 ', '46.8 ', '58.9 ', '53.1 ', '47.7 ', '56.5 ', '66.1 ', '75.6 ', '59.2 '] - 24
%     # ['65.5 ', '64.2 ', '53.7 ', '46.6 ', '57.6 ', '52.5 ', '47.7 ', '56.1 ', '66.4 ', '76.0 ', '58.6 '] - 12
%     # ['65.2 ', '64.1 ', '53.6 ', '46.4 ', '57.4 ', '52.4 ', '47.8 ', '55.9 ', '66.4 ', '76.1 ', '58.4 '] - 6
% 
%     # (LK)                                                            MOTA
%     # ['64.5 ', '63.0 ', '53.6 ', '45.9 ', '57.6 ', '51.9 ', '46.8 ', '55.4 ', '66.1 ', '74.1 ', '58.2 '] - 24
%     # ['62.8 ', '61.5 ', '51.6 ', '44.8 ', '54.9 ', '50.0 ', '45.9 ', '53.7 ', '66.3 ', '74.1 ', '57.0 '] - 12
%     # ['61.1 ', '59.9 ', '50.6 ', '43.7 ', '53.8 ', '48.9 ', '44.9 ', '52.5 ', '66.3 ', '74.7 ', '55.7 '] - 6

dx = 0.1; dy = 0.1; 
x_people = [1,5,10,15,20,40]
y_speed = [27.7, 27.6, 27.5, 26.8, 26.6, 25]

h = figure;
hold on;

axis([0 42 20 30])
title('No. of People vs Processing Frame Rate')
ylabel('Frames Per Second')
xlabel('No. of people tracked')
plot(x_people, y_speed)

plot(x_people,y_speed,'-o')
%text(x_people+dx, y_speed+dy, cellconvert(y_speed));

hold off;

%     // 100 - 39.8ms
%     // 40 - 36ms
%     // 20 - 33.5ms
%     // 15 - 33.3ms
%     // 10 - 32.3
%     // 5 - 32.2
%     // 1 - 32.0



% dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
% %%%%%%%%%%%%%%%%%%
% h = figure;
% 
% hold on;
% 
% 
% 
% title('Camera Hz vs MOTA for Validation set')
% ylabel('MOTA')
% xlabel('Low Hz to High Hz Camera')
% 
% axis([0.7 3.3 50 60])
% 
% x = 1:3;
% 
% 
% plot(x,taf_line,'-o')
% text(x+dx, taf_line+dy, cellconvert(taf_line));
% 
% 
% set(gca, 'XTick',1:3, 'XTickLabel',{'6FPS' '12FPS' '24FPS'})
% 
% plots = {
%     'Model 1 -TAF',
%     };
% legend(plots,'Location','southeast')
% 
% hold off;
% 
% 
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3)-0.2, pos(4)+0.2])
% 
function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end
